Complete NLO SMEFT Electroweak Corrections to Higgs Decays

Precise predictions for Higgs decays are a crucial ingredient of the search for beyond the Standard Model (BSM) physics and the Standard Model Effective Field Theory (SMEFT) is a valuable tool for quantifying deviations from the Standard Model (SM). We present the complete set of predictions for the 2- and 3- body Higgs decays at next-to-leading order (NLO), considering QCD and electroweak corrections and including all contributions from the dimension-6 SMEFT operators and with an arbitrary flavor structure. Including the NLO SMEFT results for Higgs decays greatly increases the sensitivity to BSM physics of the $e^+e^-\rightarrow Zh$ process at FCC-ee, as compared with that obtained using only the total cross section.

==> anc/TotalWidthRatio.txt <==
1.+0.00148 Cphi-0.07 CphiB+0.126 CphiBox-0.0306 CphiD+1.62 CphiG-0.0576 CphiW+0.0583 CphiWB-0.0000907 CW+(8.88*10^(-6)) CdB[2,2]+0.000396 CdB[3,3]-(1.23*10^(-8)) Cdd[1,1,1,1]-(1.94*10^(-8)) Cdd[1,1,2,2]-(1.94*10^(-8)) Cdd[1,1,3,3]-(5.13*10^(-9)) Cdd[1,2,2,1]-(5.13*10^(-9)) Cdd[1,3,3,1]-(1.23*10^(-8)) Cdd[2,2,2,2]-(1.94*10^(-8)) Cdd[2,2,3,3]-(5.13*10^(-9)) Cdd[2,3,3,2]-(1.23*10^(-8)) Cdd[3,3,3,3]-0.000519 CdG[2,2]-0.0223 CdG[3,3]-0.0635 Cdphi[2,2]-4.46 Cdphi[3,3]-0.000304 CdW[2,2]+0.19 CdW[3,3]+0.0000294 CeB[2,2]+0.000491 CeB[3,3]-(9.71*10^(-9)) Ced[1,1,1,1]-(9.71*10^(-9)) Ced[1,1,2,2]-(9.71*10^(-9)) Ced[1,1,3,3]-(9.71*10^(-9)) Ced[2,2,1,1]-(9.71*10^(-9)) Ced[2,2,2,2]-(9.71*10^(-9)) Ced[2,2,3,3]-(9.71*10^(-9)) Ced[3,3,1,1]-(9.71*10^(-9)) Ced[3,3,2,2]-(9.71*10^(-9)) Ced[3,3,3,3]-(1.74*10^(-8)) Cee[1,1,1,1]-(1.94*10^(-8)) Cee[1,1,2,2]-(1.94*10^(-8)) Cee[1,1,3,3]-(1.54*10^(-8)) Cee[1,2,1,2]-(1.54*10^(-8)) Cee[1,3,1,3]-(1.74*10^(-8)) Cee[2,2,2,2]-(1.94*10^(-8)) Cee[2,2,3,3]-(1.54*10^(-8)) Cee[2,3,2,3]-(1.74*10^(-8)) Cee[3,3,3,3]-0.0347 Cephi[2,2]-0.588 Cephi[3,3]+(1.94*10^(-8)) Ceu[1,1,1,1]+(1.94*10^(-8)) Ceu[1,1,2,2]-(9.13*10^(-7)) Ceu[1,1,3,3]+(1.94*10^(-8)) Ceu[2,2,1,1]+(1.94*10^(-8)) Ceu[2,2,2,2]-(9.13*10^(-7)) Ceu[2,2,3,3]+(1.94*10^(-8)) Ceu[3,3,1,1]+(1.94*10^(-8)) Ceu[3,3,2,2]-(9.13*10^(-7)) Ceu[3,3,3,3]-0.000107 CeW[2,2]-0.00179 CeW[3,3]-(9.71*10^(-9)) Cld[1,1,1,1]-(9.7*10^(-9)) Cld[1,1,2,2]-(9.71*10^(-9)) Cld[1,1,3,3]-(9.71*10^(-9)) Cld[2,2,1,1]-(9.71*10^(-9)) Cld[2,2,2,2]-(9.71*10^(-9)) Cld[2,2,3,3]-(9.71*10^(-9)) Cld[3,3,1,1]-(9.71*10^(-9)) Cld[3,3,2,2]-(9.71*10^(-9)) Cld[3,3,3,3]-(9.71*10^(-9)) Cle[1,1,1,1]-(9.71*10^(-9)) Cle[1,1,2,2]-(9.71*10^(-9)) Cle[1,1,3,3]-(9.71*10^(-9)) Cle[2,2,1,1]-(1.12*10^(-7)) Cle[2,2,2,2]-(9.71*10^(-9)) Cle[2,2,3,3]-(1.72*10^(-6)) Cle[2,3,3,2]-(9.71*10^(-9)) Cle[3,3,1,1]-(9.71*10^(-9)) Cle[3,3,2,2]-0.0000289 Cle[3,3,3,3]+(3.86*10^(-7)) Cledq[2,2,2,2]+(9.56*10^(-6)) Cledq[2,2,3,3]+(3.25*10^(-6)) Cledq[3,3,2,2]+0.000319 Cledq[3,3,3,3]-(2.92*10^(-6)) Clequ1[2,2,2,2]-0.000612 Clequ1[2,2,3,3]-0.0000981 Clequ1[3,3,2,2]-0.0103 Clequ1[3,3,3,3]-(9.53*10^(-7)) Cll[1,1,1,1]-0.00172 Cll[1,1,2,2]-(1.94*10^(-8)) Cll[1,1,3,3]+0.0727 Cll[1,2,2,1]-(2.29*10^(-6)) Cll[1,3,3,1]-(9.53*10^(-7)) Cll[2,2,2,2]-(1.94*10^(-8)) Cll[2,2,3,3]-(2.29*10^(-6)) Cll[2,3,3,2]-(9.53*10^(-7)) Cll[3,3,3,3]+(9.7*10^(-9)) Clq1[1,1,1,1]+(9.71*10^(-9)) Clq1[1,1,2,2]+(9.8*10^(-7)) Clq1[1,1,3,3]+(9.71*10^(-9)) Clq1[2,2,1,1]+(9.71*10^(-9)) Clq1[2,2,2,2]+(9.8*10^(-7)) Clq1[2,2,3,3]+(9.71*10^(-9)) Clq1[3,3,1,1]+(9.71*10^(-9)) Clq1[3,3,2,2]+(9.8*10^(-7)) Clq1[3,3,3,3]-(7.36*10^(-6)) Clq3[1,1,1,1]-(7.36*10^(-6)) Clq3[1,1,2,2]+0.000293 Clq3[1,1,3,3]-(7.36*10^(-6)) Clq3[2,2,1,1]-(7.36*10^(-6)) Clq3[2,2,2,2]+0.000293 Clq3[2,2,3,3]-(7.36*10^(-6)) Clq3[3,3,1,1]-(7.36*10^(-6)) Clq3[3,3,2,2]+0.0000311 Clq3[3,3,3,3]+(1.94*10^(-8)) Clu[1,1,1,1]+(1.94*10^(-8)) Clu[1,1,2,2]-(9.13*10^(-7)) Clu[1,1,3,3]+(1.94*10^(-8)) Clu[2,2,1,1]+(1.94*10^(-8)) Clu[2,2,2,2]-(9.13*10^(-7)) Clu[2,2,3,3]+(1.94*10^(-8)) Clu[3,3,1,1]+(1.94*10^(-8)) Clu[3,3,2,2]-(9.13*10^(-7)) Clu[3,3,3,3]-(9.76*10^(-6)) Cphid[1,1]-(9.7*10^(-6)) Cphid[2,2]-0.000144 Cphid[3,3]-(9.54*10^(-6)) Cphie[1,1]-(9.69*10^(-6)) Cphie[2,2]-0.0000205 Cphie[3,3]-0.000109 Cphil1[1,1]-0.000109 Cphil1[2,2]+(2.03*10^(-6)) Cphil1[3,3]-0.0743 Cphil3[1,1]-0.0743 Cphil3[2,2]+0.000438 Cphil3[3,3]+0.0000107 Cphiq1[1,1]-0.0000217 Cphiq1[2,2]+0.000575 Cphiq1[3,3]+0.00119 Cphiq3[1,1]+0.00131 Cphiq3[2,2]-0.00292 Cphiq3[3,3]+0.0000194 Cphiu[1,1]+0.0000379 Cphiu[2,2]-0.000086 Cphiu[3,3]-(6.16*10^(-7)) Cphiud[2,2]-0.0118 Cphiud[3,3]+(9.71*10^(-9)) Cqd1[1,1,1,1]+(9.71*10^(-9)) Cqd1[1,1,2,2]+(9.71*10^(-9)) Cqd1[1,1,3,3]+(9.71*10^(-9)) Cqd1[2,2,1,1]-(2.65*10^(-7)) Cqd1[2,2,2,2]+(9.7*10^(-9)) Cqd1[2,2,3,3]-0.0000136 Cqd1[2,3,3,2]+(9.8*10^(-7)) Cqd1[3,3,1,1]+(9.8*10^(-7)) Cqd1[3,3,2,2]-0.000663 Cqd1[3,3,3,3]-(3.66*10^(-7)) Cqd8[2,2,2,2]-0.0000182 Cqd8[2,3,3,2]-0.000885 Cqd8[3,3,3,3]+(9.71*10^(-9)) Cqe[1,1,1,1]+(9.71*10^(-9)) Cqe[1,1,2,2]+(9.71*10^(-9)) Cqe[1,1,3,3]+(9.71*10^(-9)) Cqe[2,2,1,1]+(9.71*10^(-9)) Cqe[2,2,2,2]+(9.7*10^(-9)) Cqe[2,2,3,3]+(9.8*10^(-7)) Cqe[3,3,1,1]+(9.8*10^(-7)) Cqe[3,3,2,2]+(9.8*10^(-7)) Cqe[3,3,3,3]-(2.83*10^(-6)) Cqq1[1,1,1,1]-(1.94*10^(-8)) Cqq1[1,1,2,2]-(1.96*10^(-6)) Cqq1[1,1,3,3]-(5.64*10^(-6)) Cqq1[1,2,2,1]+0.0000258 Cqq1[1,3,3,1]-(2.83*10^(-6)) Cqq1[2,2,2,2]-(1.96*10^(-6)) Cqq1[2,2,3,3]+0.0000258 Cqq1[2,3,3,2]-0.000011 Cqq1[3,3,3,3]-0.0000193 Cqq3[1,1,1,1]-0.0000441 Cqq3[1,1,2,2]+0.000187 Cqq3[1,1,3,3]+(5.63*10^(-6)) Cqq3[1,2,2,1]-0.000027 Cqq3[1,3,3,1]-0.0000193 Cqq3[2,2,2,2]+0.000187 Cqq3[2,2,3,3]-0.000027 Cqq3[2,3,3,2]+(3.65*10^(-6)) Cqq3[3,3,3,3]-(1.94*10^(-8)) Cqu1[1,1,1,1]-(1.94*10^(-8)) Cqu1[1,1,2,2]+(9.13*10^(-7)) Cqu1[1,1,3,3]-(1.94*10^(-8)) Cqu1[2,2,1,1]-0.0000626 Cqu1[2,2,2,2]+(9.13*10^(-7)) Cqu1[2,2,3,3]-0.0333 Cqu1[2,3,3,2]-(1.96*10^(-6)) Cqu1[3,3,1,1]-(1.96*10^(-6)) Cqu1[3,3,2,2]+(5.23*10^(-6)) Cqu1[3,3,3,3]-0.0000835 Cqu8[2,2,2,2]-0.0444 Cqu8[2,3,3,2]+(9.68*10^(-6)) Cquqd1[2,2,2,2]+0.000409 Cquqd1[2,2,3,3]+0.00029 Cquqd1[2,3,3,2]+0.0000682 Cquqd1[3,2,2,3]+0.00174 Cquqd1[3,3,2,2]+0.0988 Cquqd1[3,3,3,3]+(1.84*10^(-6)) Cquqd8[2,2,2,2]+0.000386 Cquqd8[2,3,3,2]+0.0000909 Cquqd8[3,2,2,3]+0.0188 Cquqd8[3,3,3,3]-0.000693 CuB[2,2]+0.00245 CuB[3,3]+(1.94*10^(-8)) Cud1[1,1,1,1]+(1.94*10^(-8)) Cud1[1,1,2,2]+(1.94*10^(-8)) Cud1[1,1,3,3]+(1.94*10^(-8)) Cud1[2,2,1,1]+(1.94*10^(-8)) Cud1[2,2,2,2]+(1.94*10^(-8)) Cud1[2,2,3,3]-(9.13*10^(-7)) Cud1[3,3,1,1]-(9.13*10^(-7)) Cud1[3,3,2,2]-(9.13*10^(-7)) Cud1[3,3,3,3]-0.00779 CuG[2,2]-0.0355 CuG[3,3]-1.26 Cuphi[2,2]-0.00708 Cuphi[3,3]-(4.91*10^(-8)) Cuu[1,1,1,1]-(7.77*10^(-8)) Cuu[1,1,2,2]+(3.65*10^(-6)) Cuu[1,1,3,3]-(2.05*10^(-8)) Cuu[1,2,2,1]+(1.12*10^(-6)) Cuu[1,3,3,1]-(4.91*10^(-8)) Cuu[2,2,2,2]+(3.65*10^(-6)) Cuu[2,2,3,3]+(1.12*10^(-6)) Cuu[2,3,3,2]-0.00458 CuW[2,2]+0.00513 CuW[3,3]
